Cost Automata, Safe Schemes, and Downward Closures

In this work we prove decidability of the model-checking problem for safe recursion schemes against properties defined by alternating B-automata. We then exploit this result to show how to compute downward closures of languages of finite trees recognized by safe recursion schemes. Higher-order recursion schemes are an expressive formalism used to define languages of finite and infinite ranked trees by means of fixed points of lambda terms. They extend regular and context-free grammars, and are equivalent in expressive power to the simply typed $\lambda Y$-calculus and collapsible pushdown automata. Safety in a syntactic restriction which limits their expressive power. The class of alternating B-automata is an extension of alternating parity automata over infinite trees; it enhances them with counting features that can be used to describe boundedness properties.

==> pics/correct.sh <==
#!/bin/bash

sed 's/begin{tabular}\[t\]{\([a-z]\)}\(.*\)\\end{tabular}/begin{tabular}\[t\]{\1}$\2$\\end{tabular}/;s/smash{\(\([^{}]*{[^{}]*}\)*[^{}]*\)}/smash{$\1$}/'


==> pics/export.sh <==
#!/bin/bash

echo Exporting $1 to ${1%svg}pdf
inkscape `pwd`/$1 --export-pdf=`pwd`/${1%svg}pdf --export-latex --export-area-drawing

